RRATs: New Discoveries, Timing Solutions & Musings

We describe observations of Rotating RAdio Transients (RRATs) that were discovered in a re-analysis of the Parkes Multi-beam Pulsar Survey (PMPS). The sources have now been monitored for sufficiently long to obtain seven new coherent timing solutions, to make a total of 14 now known. Furthermore we announce the discovery of 7 new transient sources, one of which may be extragalactic in origin (with $z\sim0.1$) and would then be a second example of the so-called `Lorimer burst'. The timing solutions allow us to infer neutron star characteristics such as energy-loss rate, magnetic field strength and evolutionary timescales, as well as facilitating multi-wavelength followup by providing accurate astrometry. All of this enables us to consider the question of whether or not RRATs are in any way special, i.e. a distinct and separate population of neutron stars, as has been previously suggested. We see no reason to consider 'RRAT' as anything other than a detection label, the subject of a selection effect in the parameter space searched. However, single-pulse searches can be utilised to great effect to identify pulsars difficult, or impossible, to find by other means, in particular those with long-periods (half of the PMPS RRATs have periods greater than 4 seconds), high-magnetic field strengths ($B\gtrsim 10^{13}$ G) and pulsars approaching the 'death valley'. The detailed nulling properties of such pulsars are unknown but the mounting evidence suggests a broad range of behaviour in the pulsar population. The group of RRATs fit in to the picture where pulsar magnetospheres switch between stable configurations.

==> plots/sp_calcs.c <==
#include<stdio.h>
#include<stdlib.h>
#include<math.h>

int main (int argc, char** argv)
{
  double gmin,gmax,pmin,pmax,pav_psr,pav_rrat,normalise;

  gmin=atof(argv[1]);
  gmax=atof(argv[2]);

  pmin=0.001;
  pmax=525*pow(gmax,2.0);
  pav_psr = 0.1*0.5*(pow(pmax,2)-pow(pmin,2)) - (1.0/sqrt(525.0))*0.4*(pow(pmax,2.5) - pow(pmin,2.5));
  normalise = 0.1*(pow(pmax,1)-pow(pmin,1)) - (1.0/sqrt(525.0))*(2.0/3.0)*(pow(pmax,1.5) - pow(pmin,1.5));
  pav_psr = pav_psr / normalise;
  
  pmin=0.001;
  //  pmin=0.5;
  //  pmax=2100*gmax;
  pmax=10;
  pav_rrat = (1.0/sqrt(525.0))*0.4*(pow(pmax,2.5) - pow(pmin,2.5)) - (1.0/2100.0)*(1.0/3.0)*(pow(pmax,3)-pow(pmin,3));
  normalise = (1.0/sqrt(525.0))*(2.0/3.0)*(pow(pmax,1.5) - pow(pmin,1.5)) - (1.0/2100.0)*(1.0/2.0)*(pow(pmax,2)-pow(pmin,2));
  pav_rrat = pav_rrat / normalise;

  printf("Pave_PSR = %.2f\nPave_RRAT = %.2f\n",pav_psr,pav_rrat);
  printf("normalise RRAT = %.2f\n",normalise);


  return(0);
}

